LSTM-Based Goal Recognition in Latent Space

Approaches to goal recognition have progressively relaxed the requirements about the amount of domain knowledge and available observations, yielding accurate and efficient algorithms capable of recognizing goals. However, to recognize goals in raw data, recent approaches require either human engineered domain knowledge, or samples of behavior that account for almost all actions being observed to infer possible goals. This is clearly too strong a requirement for real-world applications of goal recognition, and we develop an approach that leverages advances in recurrent neural networks to perform goal recognition as a classification task, using encoded plan traces for training. We empirically evaluate our approach against the state-of-the-art in goal recognition with image-based domains, and discuss under which conditions our approach is superior to previous ones.

==> roc_space/roc_curve.sh <==
#!/usr/bin/env gnuplot
#Ramon Fraga Pereira

reset

set terminal pdfcairo

set xrange [0:100]
set yrange [0:100]

set key outside bottom right
set key font ",20"

set title "ROC Space" font ", 20"

set xlabel "False Positive Rate" font ", 20"
set ylabel "True Positive Rate" font ", 20"

set size square
# set pointsize 2.5
set pointsize 1

set ytics font ", 22"
set xtics font ", 22"

set style line 1 lc rgb "black" lt 2 lw 1 pt 1 dashtype '..'

set style line 2 lt rgb "green" lw 2 pt 2
set style line 3 lt rgb "blue" lw 2 pt 4
set style line 4 lt rgb "red" lw 2 pt 66
set style line 5 lt rgb "purple" lw 2 pt 6
set style line 6 lt rgb "black" lw 2 pt 12

# set out 'rocspace-all_domains.eps'
set out 'rocspace-all_domains.pdf'

plot 'RandomGuess.txt' using 1:2 t'Random Guess' with lines ls 1,\
'GC.txt' using 2:1 t '{/*0.9{/Times-Italic h}_{/Times-Italic gc}}' with points ls 2,\
'GC10.txt' using 2:1 t '{/*0.9{/Times-Italic h}_{/Times-Italic gc}} {/*0.7{/Symbol-Oblique q} = 10%}' with points ls 3,\
'UNQ.txt' using 2:1 t '{/*0.9{/Times-Italic h}_{/Times-Italic uniq}}' with points ls 4,\
'UNQ10.txt' using 2:1 t '{/*0.9{/Times-Italic h}_{/Times-Italic uniq}} {/*0.7{/Symbol-Oblique q} = 10%}' with points ls 5,\
 'RG.txt' using 2:1 t '{/*0.8 R\&G}' with points ls 6
